Multimodal Indoor Localization Using Crowdsourced Radio Maps

Indoor Positioning Systems (IPS) traditionally rely on odometry and building infrastructures like WiFi, often supplemented by building floor plans for increased accuracy. However, the limitation of floor plans in terms of availability and timeliness of updates challenges their wide applicability. In contrast, the proliferation of smartphones and WiFi-enabled robots has made crowdsourced radio maps - databases pairing locations with their corresponding Received Signal Strengths (RSS) - increasingly accessible. These radio maps not only provide WiFi fingerprint-location pairs but encode movement regularities akin to the constraints imposed by floor plans. This work investigates the possibility of leveraging these radio maps as a substitute for floor plans in multimodal IPS. We introduce a new framework to address the challenges of radio map inaccuracies and sparse coverage. Our proposed system integrates an uncertainty-aware neural network model for WiFi localization and a bespoken Bayesian fusion technique for optimal fusion. Extensive evaluations on multiple real-world sites indicate a significant performance enhancement, with results showing ~ 25% improvement over the best baseline

==> figures/croppdf.sh <==
#!/bin/bash

# crop pdf
# pdfcrop openfig.pdf openfig.pdf
pdfcrop model.pdf model.pdf
# pdfcrop pipeline.pdf pipeline.pdf

==> figures/get_figures.sh <==
#!/bin/bash

# retrive .svg
sftp acps2 > /dev/null 2>&1 << myblock
get /LOCAL/ramdrop/github/mmrec_nusc/preprocess/vis_DTR_cache/DTR.svg

get /LOCAL/ramdrop/github/mmrec_nusc/preprocess/vis_RCS_cache/RCSHR.svg

get /LOCAL/ramdrop/github/milliPlace/postprocess/vis/figures/competing/PR-competing.svg

get /LOCAL/ramdrop/github/mmrec_nusc/postprocess/vis/figures/qualitative/sota_preds/qua-competing.svg

get /LOCAL/ramdrop/github/mmrec_nusc/postprocess/vis/figures/qualitative/openfig/*.png

exit
myblock
echo done!

# get /LOCAL/ramdrop/github/mmrec_nusc/_eval/ablation/recall_at_n-ablation.svg


# convert .svg to .pdf
rsvg-convert -f pdf -o DTR.pdf DTR.svg
rsvg-convert -f pdf -o RCSHR.pdf RCSHR.svg
rsvg-convert -f pdf -o PR-competing.pdf PR-competing.svg
rsvg-convert -f pdf -o qua-competing.pdf qua-competing.svg

# delete .svg
rm *.svg
